On the role of $J/{\psi}$ production in electron-ion collisions

Within the framework of non-relativistic QCD (NRQCD) effective field theory, we study the leptoproduction of $J/{\psi}$ at next-to-leading order in perturbative QCD for both unpolarized and polarized electron-ion collisions. We demonstrate that the $J/{\psi}$-tagged deep inelastic scattering in the future Electron-Ion Collider can be served as a golden channel for the reasons including constraining NRQCD long distance matrix elements, probing the nuclear gluon distribution functions, as well as investigating the gluon helicity distribution inside a longitudinal polarized proton.

==> AnalyticalTotalResults.m <==
(* ::Package:: *)

(* ::Subsection:: *)
(*Variables Definition *)


(* ::Input:: *)
(*(**)
(*  Q^2=-q^2, where q is the momentum of the virtual photon.*)
(*  x is the momentum fraction of proton carried by parton i.*)
(*  M is the mass of J/\[Psi] and we set the charm quark mass m=M/2.*)
(*  y=p*q/p*l, where p and l are the momentum of the incoming proton/ion and lepton, respectively.*)
(*  S=(l+p)^2, is the square of the invariant mass of incoming proton/ion p and lepton l.*)
(*  s=(q+pi)^2=x*y*S-Q^2, is the square of the invariant mass of the incoming parton pi and the virtual photon q.*)
(**)
(*   W2=y*S-Q^2;*)
(*   ym= (1+(1-y)^2)/y^2;*)
(*   yl= 4(1-y)/y^2;*)
(*   ya= (y-2)/y;*)
(*   \[Beta]=Sqrt[1-M^2/W2];*)
(**)
(*  We apply the change of integration variable from x to x1 according to \!\(\**)
(*SubsuperscriptBox["\[Integral]", *)
(*FractionBox[*)
(*RowBox[{*)
(*SuperscriptBox[*)
(*StyleBox["M", "TI"], "2"], "+", *)
(*SuperscriptBox[*)
(*StyleBox["Q", "TI"], "2"]}], *)
(*StyleBox[*)
(*RowBox[{"y", "S"}], "TI"]], "1"]\(\**)
(*StyleBox["dx", "TI"]\**)
(*StyleBox[" ", "TI"]\**)
(*SubscriptBox[*)
(*StyleBox["C", "TI"], "i"]\((n)\)\)\) -> M^2/(yS)\!\(\**)
(*SubsuperscriptBox["\[Integral]", *)
(*FractionBox[*)
(*SuperscriptBox[*)
(*StyleBox["M", "TI"], "2"], *)
(*SuperscriptBox[*)
(*StyleBox["W", "TI"], "2"]], "1"]\(\**)
(*FractionBox[*)
(*RowBox[{*)
(*StyleBox["d", "TI"], *)
(*StyleBox["x", "TI"], "1"}], *)
(*RowBox[{*)
(*StyleBox["x", "TI"], *)
(*SuperscriptBox["1", "2"]}]]\ \**)
(*SubscriptBox[*)
(*StyleBox["C", "TI"], "i"]\((n)\)\)\), where x1 is defined as, x1= M^2/s = M^2/(x*y*S-Q^2).*)
(*  The \[Rho]-distribution \[Rho][f(z)]is defined as \!\( *)
(*\*SubsuperscriptBox[\(\[Integral]\), \(\[Rho]\), \(1\)]\(\**)
(*StyleBox["dz", "TI"]\**)
(*StyleBox["  ", "TI"]\(\**)
(*StyleBox["\[Rho]", "TI"]\)\**)
(*StyleBox["[", "TI"]\**)
(*StyleBox["f", "TI"]\((\**)
(*StyleBox["z", "TI"])\)]\**)
(*StyleBox["g", "TI"]\((\**)
(*StyleBox["z", "TI"])\)\)\)\[LongEqual]\!\( *)
(*\*SubsuperscriptBox[\(\[Integral]\), \(\[Rho]\), \(1\)]\(\**)
(*StyleBox["dz", "TI"]\**)
(*StyleBox[" ", "TI"]\**)
(*StyleBox["f", "TI"]\((\**)
(*StyleBox["z", "TI"])\)\((\**)
(*StyleBox["g", "TI"]\((\**)
(*StyleBox["z", "TI"])\) - \**)
(*StyleBox["g", "TI"]\((1)\))\)\)\),*)
(*  where g(z) is a test function. When \[Rho]=0 it becomes a + distribution. In our calculation, we have \[Rho]=M^2/W^2.*)
(**)
(*  \[Mu]R is the renormalization scale.*)
(*  \[Mu]F is the factorization scale.*)
(**)
(*  The LO results are implied in the expressions for the 1S08 and 3PJ8 gluon channels.*)
(**)*)


(* ::Subsection::Closed:: *)
(*3S11 Channel unpolarized*)


(* ::Input:: *)
(*(* Only gluon channel contributes*)*)


(* ::Input:: *)
(*c[g3S11]=(128*Pi*x1^2*y*\[Alpha]^2*\[Alpha]s^2*((2*ym*(-(((-1+x1)*(4*Q^16*(5-2*x1)*x1^8+2*M^2*Q^14*x1^6*(4+19*x1+21*x1^2-10*x1^3)+2*M^4*Q^12*x1^5*(18+15*x1+49*x1^2+13*x1^3-9*x1^4)+M^16*(2+3*x1+5*x1^2+5*x1^3+x1^4)+M^6*Q^10*x1^4*(66+68*x1+65*x1^2+81*x1^3+3*x1^4-7*x1^5)+M^14*Q^2*(1+20*x1+22*x1^2+33*x1^3+20*x1^4-3*x1^5-x1^6)+M^8*Q^8*x1^3*(63+146*x1+48*x1^2+73*x1^3+10*x1^4+x1^5-x1^6)+M^12*Q^4*x1*(9+78*x1+59*x1^2+80*x1^3+15*x1^4-14*x1^5+x1^6)+M^10*Q^6*x1^2*(33+150*x1+71*x1^2+90*x1^3-11*x1^4-2*x1^5+x1^6)))/(M^2+Q^2))+x1^2*(M^14*(5+2*x1+x1^2)-2*Q^14*x1^5*(2-9*x1+4*x1^2)+M^2*Q^12*x1^4*(-16+35*x1+28*x1^2-19*x1^3)+M^4*Q^10*x1^3*(-25+63*x1+3*x1^2+37*x1^3-20*x1^4)+M^12*Q^2*(2+39*x1+x1^2-x1^3-3*x1^4)+M^6*Q^8*x1^2*(-19+79*x1+41*x1^2-56*x1^3+48*x1^4-13*x1^5)+M^8*Q^6*x1*(-7+51*x1+132*x1^2-114*x1^3+21*x1^4+9*x1^5-2*x1^6)+M^10*Q^4*(-1+16*x1+112*x1^2-43*x1^3-9*x1^4-x1^5+2*x1^6))*Log[M^2+Q^2]+2*x1^2*(M^14*(5+2*x1+x1^2)-2*Q^14*x1^5*(2-9*x1+4*x1^2)+M^2*Q^12*x1^4*(-16+51*x1+4*x1^2-11*x1^3)+M^4*Q^10*x1^3*(-25+79*x1+7*x1^2+5*x1^3-8*x1^4)+M^12*Q^2*(1+37*x1+x1^2+x1^3-2*x1^4)+M^6*Q^8*x1^2*(-19+71*x1+67*x1^2-62*x1^3+30*x1^4-7*x1^5)+M^8*Q^6*x1*(-7+35*x1+135*x1^2-92*x1^3+17*x1^4+3*x1^5-x1^6)+M^10*Q^4*(-1+9*x1+105*x1^2-35*x1^3-x1^4-2*x1^5+x1^6))*Log[x1]-x1^2*(M^14*(5+2*x1+x1^2)-2*Q^14*x1^5*(2-9*x1+4*x1^2)+M^2*Q^12*x1^4*(-16+35*x1+28*x1^2-19*x1^3)+M^4*Q^10*x1^3*(-25+63*x1+3*x1^2+37*x1^3-20*x1^4)+M^12*Q^2*(2+39*x1+x1^2-x1^3-3*x1^4)+M^6*Q^8*x1^2*(-19+79*x1+41*x1^2-56*x1^3+48*x1^4-13*x1^5)+M^8*Q^6*x1*(-7+51*x1+132*x1^2-114*x1^3+21*x1^4+9*x1^5-2*x1^6)+M^10*Q^4*(-1+16*x1+112*x1^2-43*x1^3-9*x1^4-x1^5+2*x1^6))*Log[M^2-Q^2*(-2+x1)*x1]))/Q^2+(M^2*yl*(M^12+9*M^10*Q^2*x1-7*M^12*x1^2-10*M^10*Q^2*x1^2+33*M^8*Q^4*x1^2-8*M^12*x1^3-65*M^10*Q^2*x1^3-78*M^8*Q^4*x1^3+63*M^6*Q^6*x1^3-M^12*x1^4-44*M^10*Q^2*x1^4-229*M^8*Q^4*x1^4-246*M^6*Q^6*x1^4+66*M^4*Q^8*x1^4+8*M^12*x1^5+35*M^10*Q^2*x1^5-28*M^8*Q^4*x1^5-359*M^6*Q^6*x1^5-394*M^4*Q^8*x1^5+36*M^2*Q^10*x1^5+7*M^12*x1^6+70*M^10*Q^2*x1^6+231*M^8*Q^4*x1^6+252*M^6*Q^6*x1^6-160*M^4*Q^8*x1^6-320*M^2*Q^10*x1^6+8*Q^12*x1^6+13*M^10*Q^2*x1^7+122*M^8*Q^4*x1^7+393*M^6*Q^6*x1^7+524*M^4*Q^8*x1^7+172*M^2*Q^10*x1^7-104*Q^12*x1^7-8*M^10*Q^2*x1^8-43*M^8*Q^4*x1^8-54*M^6*Q^6*x1^8+78*M^4*Q^8*x1^8+232*M^2*Q^10*x1^8+144*Q^12*x1^8-8*M^8*Q^4*x1^9-49*M^6*Q^6*x1^9-114*M^4*Q^8*x1^9-120*M^2*Q^10*x1^9-48*Q^12*x1^9-2*x1^2*(2*Q^12*x1^5*(18-17*x1+4*x1^2)+M^2*Q^10*x1^4*(48+101*x1-116*x1^2+27*x1^3)+M^12*(-1+5*x1^2+4*x1^3+2*x1^4)+M^4*Q^8*x1^3*(9+191*x1+52*x1^2-133*x1^3+31*x1^4)+M^6*Q^6*x1^2*(-13+86*x1+212*x1^2-36*x1^3-63*x1^4+14*x1^5)+M^8*Q^4*x1*(-7+114*x1^2+80*x1^3-25*x1^4-14*x1^5+2*x1^6)-M^10*Q^2*(1+7*x1-18*x1^2-41*x1^3-13*x1^4+2*x1^5+2*x1^6))*Log[M^2+Q^2]-4*x1^3*(-10*Q^12*(-2+x1)*x1^4+M^12*(2+5*x1+2*x1^2+x1^3)+M^2*Q^10*x1^3*(32+81*x1-60*x1^2+7*x1^3)+M^4*Q^8*x1^2*(17+149*x1+54*x1^2-83*x1^3+13*x1^4)+M^8*Q^4*x1*(23+103*x1+50*x1^2-20*x1^3-7*x1^4+x1^5)-M^10*Q^2*(-2-25*x1-31*x1^2-4*x1^3+x1^4+x1^5)+M^6*Q^6*x1*(3+91*x1+164*x1^2-26*x1^3-39*x1^4+7*x1^5))*Log[x1]+2*x1^2*(2*Q^12*x1^5*(18-17*x1+4*x1^2)+M^2*Q^10*x1^4*(48+101*x1-116*x1^2+27*x1^3)+M^12*(-1+5*x1^2+4*x1^3+2*x1^4)+M^4*Q^8*x1^3*(9+191*x1+52*x1^2-133*x1^3+31*x1^4)+M^6*Q^6*x1^2*(-13+86*x1+212*x1^2-36*x1^3-63*x1^4+14*x1^5)+M^8*Q^4*x1*(-7+114*x1^2+80*x1^3-25*x1^4-14*x1^5+2*x1^6)-M^10*Q^2*(1+7*x1-18*x1^2-41*x1^3-13*x1^4+2*x1^5+2*x1^6))*Log[M^2-Q^2*(-2+x1)*x1]))/(M^2+Q^2)))/(243*M^3*(-1+x1)^2*(M^2+Q^2*x1)^4*(M^2-Q^2*(-2+x1)*x1)*(2*Q^2*x1+M^2*(1+x1))^3);*)


(* ::Subsection::Closed:: *)
(*3S18 Channel unpolarized*)


(* ::Subsubsection::Closed:: *)
(*Gluon channel*)


(* ::Input:: *)
(*c[g3S18]=(80*Pi*x1^2*y*\[Alpha]^2*\[Alpha]s^2*((2*ym*(-(((-1+x1)*(4*Q^16*(5-2*x1)*x1^8+2*M^2*Q^14*x1^6*(4+19*x1+21*x1^2-10*x1^3)+2*M^4*Q^12*x1^5*(18+15*x1+49*x1^2+13*x1^3-9*x1^4)+M^16*(2+3*x1+5*x1^2+5*x1^3+x1^4)+M^6*Q^10*x1^4*(66+68*x1+65*x1^2+81*x1^3+3*x1^4-7*x1^5)+M^14*Q^2*(1+20*x1+22*x1^2+33*x1^3+20*x1^4-3*x1^5-x1^6)+M^8*Q^8*x1^3*(63+146*x1+48*x1^2+73*x1^3+10*x1^4+x1^5-x1^6)+M^12*Q^4*x1*(9+78*x1+59*x1^2+80*x1^3+15*x1^4-14*x1^5+x1^6)+M^10*Q^6*x1^2*(33+150*x1+71*x1^2+90*x1^3-11*x1^4-2*x1^5+x1^6)))/(M^2+Q^2))+x1^2*(M^14*(5+2*x1+x1^2)-2*Q^14*x1^5*(2-9*x1+4*x1^2)+M^2*Q^12*x1^4*(-16+35*x1+28*x1^2-19*x1^3)+M^4*Q^10*x1^3*(-25+63*x1+3*x1^2+37*x1^3-20*x1^4)+M^12*Q^2*(2+39*x1+x1^2-x1^3-3*x1^4)+M^6*Q^8*x1^2*(-19+79*x1+41*x1^2-56*x1^3+48*x1^4-13*x1^5)+M^8*Q^6*x1*(-7+51*x1+132*x1^2-114*x1^3+21*x1^4+9*x1^5-2*x1^6)+M^10*Q^4*(-1+16*x1+112*x1^2-43*x1^3-9*x1^4-x1^5+2*x1^6))*Log[M^2+Q^2]+2*x1^2*(M^14*(5+2*x1+x1^2)-2*Q^14*x1^5*(2-9*x1+4*x1^2)+M^2*Q^12*x1^4*(-16+51*x1+4*x1^2-11*x1^3)+M^4*Q^10*x1^3*(-25+79*x1+7*x1^2+5*x1^3-8*x1^4)+M^12*Q^2*(1+37*x1+x1^2+x1^3-2*x1^4)+M^6*Q^8*x1^2*(-19+71*x1+67*x1^2-62*x1^3+30*x1^4-7*x1^5)+M^8*Q^6*x1*(-7+35*x1+135*x1^2-92*x1^3+17*x1^4+3*x1^5-x1^6)+M^10*Q^4*(-1+9*x1+105*x1^2-35*x1^3-x1^4-2*x1^5+x1^6))*Log[x1]-x1^2*(M^14*(5+2*x1+x1^2)-2*Q^14*x1^5*(2-9*x1+4*x1^2)+M^2*Q^12*x1^4*(-16+35*x1+28*x1^2-19*x1^3)+M^4*Q^10*x1^3*(-25+63*x1+3*x1^2+37*x1^3-20*x1^4)+M^12*Q^2*(2+39*x1+x1^2-x1^3-3*x1^4)+M^6*Q^8*x1^2*(-19+79*x1+41*x1^2-56*x1^3+48*x1^4-13*x1^5)+M^8*Q^6*x1*(-7+51*x1+132*x1^2-114*x1^3+21*x1^4+9*x1^5-2*x1^6)+M^10*Q^4*(-1+16*x1+112*x1^2-43*x1^3-9*x1^4-x1^5+2*x1^6))*Log[M^2-Q^2*(-2+x1)*x1]))/Q^2+(M^2*yl*(M^12+9*M^10*Q^2*x1-7*M^12*x1^2-10*M^10*Q^2*x1^2+33*M^8*Q^4*x1^2-8*M^12*x1^3-65*M^10*Q^2*x1^3-78*M^8*Q^4*x1^3+63*M^6*Q^6*x1^3-M^12*x1^4-44*M^10*Q^2*x1^4-229*M^8*Q^4*x1^4-246*M^6*Q^6*x1^4+66*M^4*Q^8*x1^4+8*M^12*x1^5+35*M^10*Q^2*x1^5-28*M^8*Q^4*x1^5-359*M^6*Q^6*x1^5-394*M^4*Q^8*x1^5+36*M^2*Q^10*x1^5+7*M^12*x1^6+70*M^10*Q^2*x1^6+231*M^8*Q^4*x1^6+252*M^6*Q^6*x1^6-160*M^4*Q^8*x1^6-320*M^2*Q^10*x1^6+8*Q^12*x1^6+13*M^10*Q^2*x1^7+122*M^8*Q^4*x1^7+393*M^6*Q^6*x1^7+524*M^4*Q^8*x1^7+172*M^2*Q^10*x1^7-104*Q^12*x1^7-8*M^10*Q^2*x1^8-43*M^8*Q^4*x1^8-54*M^6*Q^6*x1^8+78*M^4*Q^8*x1^8+232*M^2*Q^10*x1^8+144*Q^12*x1^8-8*M^8*Q^4*x1^9-49*M^6*Q^6*x1^9-114*M^4*Q^8*x1^9-120*M^2*Q^10*x1^9-48*Q^12*x1^9-2*x1^2*(2*Q^12*x1^5*(18-17*x1+4*x1^2)+M^2*Q^10*x1^4*(48+101*x1-116*x1^2+27*x1^3)+M^12*(-1+5*x1^2+4*x1^3+2*x1^4)+M^4*Q^8*x1^3*(9+191*x1+52*x1^2-133*x1^3+31*x1^4)+M^6*Q^6*x1^2*(-13+86*x1+212*x1^2-36*x1^3-63*x1^4+14*x1^5)+M^8*Q^4*x1*(-7+114*x1^2+80*x1^3-25*x1^4-14*x1^5+2*x1^6)-M^10*Q^2*(1+7*x1-18*x1^2-41*x1^3-13*x1^4+2*x1^5+2*x1^6))*Log[M^2+Q^2]-4*x1^3*(-10*Q^12*(-2+x1)*x1^4+M^12*(2+5*x1+2*x1^2+x1^3)+M^2*Q^10*x1^3*(32+81*x1-60*x1^2+7*x1^3)+M^4*Q^8*x1^2*(17+149*x1+54*x1^2-83*x1^3+13*x1^4)+M^8*Q^4*x1*(23+103*x1+50*x1^2-20*x1^3-7*x1^4+x1^5)-M^10*Q^2*(-2-25*x1-31*x1^2-4*x1^3+x1^4+x1^5)+M^6*Q^6*x1*(3+91*x1+164*x1^2-26*x1^3-39*x1^4+7*x1^5))*Log[x1]+2*x1^2*(2*Q^12*x1^5*(18-17*x1+4*x1^2)+M^2*Q^10*x1^4*(48+101*x1-116*x1^2+27*x1^3)+M^12*(-1+5*x1^2+4*x1^3+2*x1^4)+M^4*Q^8*x1^3*(9+191*x1+52*x1^2-133*x1^3+31*x1^4)+M^6*Q^6*x1^2*(-13+86*x1+212*x1^2-36*x1^3-63*x1^4+14*x1^5)+M^8*Q^4*x1*(-7+114*x1^2+80*x1^3-25*x1^4-14*x1^5+2*x1^6)-M^10*Q^2*(1+7*x1-18*x1^2-41*x1^3-13*x1^4+2*x1^5+2*x1^6))*Log[M^2-Q^2*(-2+x1)*x1]))/(M^2+Q^2)))/(81*M^3*(-1+x1)^2*(M^2+Q^2*x1)^4*(M^2-Q^2*(-2+x1)*x1)*(2*Q^2*x1+M^2*(1+x1))^3);*)


(* ::Subsubsection::Closed:: *)
(*Quark Channel*)


(* ::Input:: *)
(*c[q3S18]=(8*Pi*x1*y*\[Alpha]^2*\[Alpha]s^2*((-1+x1)*(M^2+Q^2*x1)*(-(Q^8*x1^4*(3+x1)*ym)+M^4*Q^4*x1^2*(2*(2+(-7+x1)*x1)*yl+(-4+x1)*(1+x1)*ym)+M^2*Q^6*x1^3*(-2*(-1+x1)*yl+(-6+x1+x1^2)*ym)+M^6*Q^2*x1*(2*(1+x1*(-4+5*x1))*yl+(-2+x1+5*x1^2)*ym)-M^8*(ym+x1*(4*(-1+x1)*yl+(-6+7*x1)*ym)))-2*(M^2*(-1+x1)-Q^2*x1)*(2*M^2*Q^6*(3-2*x1)*x1^3*ym+2*Q^8*x1^4*ym+M^8*(1+2*(-1+x1)*x1)*ym+M^4*Q^4*x1^2*(4*x1*yl+(7+2*(-3+x1)*x1)*ym)-2*M^6*Q^2*x1*(x1*(-2+3*x1)*yl+(-2+x1*(2+x1))*ym))*Log[(Q^2*x1^2)/(M^2-M^2*x1+Q^2*x1)]))/(81*M^5*Q^2*(M^2*(-1+x1)-Q^2*x1)*(M^2+Q^2*x1)^4);*)


(* ::Subsection::Closed:: *)
(*1S08  Channel unpolarized*)


(* ::Input:: *)
(*Mswave= (16*Pi^2*y*ym*\[Alpha]^2*\[Alpha]s)/(9*M^3*Q^2*(M^2+Q^2));*)


(* ::Subsubsection:: *)
(*Gluon Channel*)


(* ::Input:: *)
(*c[g1S08]= Mswave*(\[Delta][1-x1]+(\[Alpha]s/\[Pi])*(G[swave]*\[Delta][1-x1] + (Log[\[Mu]F^2/s]*\[Rho][1/(1-x1)]-2\[Rho][Log[1-x1]/(1-x1)])*(1-x1)*Kgg[swave]+\[Rho][1/(1-x1)]*(fg[swave])+(3*M^4*(-1+x1))/((M^2+Q^2)*(M^2+Q^2*x1))));*)


(* ::Input:: *)
(*(*\[Rho][...] is the \[Rho]-distribution\:ff0cand the first term Mswave*\[Delta][1-x1] is the LO contribution*)*)


(* ::Input:: *)
(*Kgg[swave]=(3*(Q^4*x1^2+M^2*Q^2*x1*(1+x1)+M^4*(1-x1+x1^2))^2)/((M^2+Q^2)*(-1+x1)*(M^2+Q^2*x1)^3);*)


(* ::Input:: *)
(*G[swave]=(6*(36-3*Pi^2+9*Log[\[Mu]R^2/(M^2*\[Beta]^4)]*(2+Log[\[Mu]R^2/(M^2*\[Beta]^4)])+(33-2*nf-36*Log[1+Q^2/M^2]+72*Log[\[Beta]])*Log[\[Mu]R^2/\[Mu]F^2])+((3*M^4*(-52+5*Pi^2)+4*M^2*(-93+4*Pi^2)*Q^2-4*(54+7*Pi^2)*Q^4)/(M^2+2*Q^2)-3*(72*(M^2+Q^2)*Log[M^2/(2*(M^2+Q^2))]^2-(17*M^2+2*Q^2)*Log[(-Sqrt[Q^2]+Sqrt[M^2+Q^2])/(Sqrt[Q^2]+Sqrt[M^2+Q^2])]^2+18*(M^2+Q^2)*Log[(4*\[Mu]R^2)/M^2]^2)+(12*(2*(9*M^6+38*M^4*Q^2+59*M^2*Q^4+30*Q^6)*Log[2+(2*Q^2)/M^2]-3*(2*Sqrt[Q^2*(M^2+Q^2)]*(M^2+2*Q^2)^2*Log[(Sqrt[Q^2]+Sqrt[M^2+Q^2])/M]+3*(M^2+Q^2)*(M^2+2*Q^2)^2*(1+2*Log[M^2/(2*(M^2+Q^2))])*Log[(4*\[Mu]R^2)/M^2])))/(M^2+2*Q^2)^2-12*(9*M^2+17*Q^2)*PolyLog[2,-1-(2*Q^2)/M^2])/(M^2+Q^2))/72;*)


(* ::Input:: *)
(*fg[swave]=(3*(-((-1+x1)*(2*Q^2*x1+M^2*(1+x1))*(8*Q^12*x1^6+4*M^2*Q^10*x1^5*(4+5*x1)+4*M^6*Q^6*x1^3*(1+x1)*(7+4*x1^2)+M^4*Q^8*x1^4*(27+x1*(22+23*x1))+2*M^10*Q^2*x1*(3+x1*(1+2*x1)*(2+2*x1+x1^3))+M^8*Q^4*x1^2*(17+x1*(18+x1*(22+6*x1+9*x1^2)))+M^12*(1+x1^2*(2+x1*(2+2*x1+x1^3)))))+(8*Q^14*x1^7-4*M^2*Q^12*x1^6*(-1+(-8+x1)*x1)+M^14*(-1+4*x1^2+2*x1^4+4*x1^6-x1^8)-8*M^4*Q^10*x1^5*(1+x1*(-6+(-2+x1)*x1))-8*M^6*Q^8*x1^4*(3+2*x1*(-5+x1^3))+2*M^12*Q^2*x1*(-4+x1*(4+11*x1+2*x1^3+4*x1^4+3*x1^5-4*x1^6))+2*M^8*Q^6*x1^3*(-17+x1*(44+x1*(10+x1*(-8+3*(1-4*x1)*x1))))+4*M^10*Q^4*x1^2*(-6+x1*(11+x1*(10+x1*(-2+x1+3*x1^2-5*x1^3)))))*Log[x1]+(4*Q^14*x1^7-2*M^2*Q^12*x1^6*(3+(-12+x1)*x1)+M^14*(-1+3*x1^2+x1^4+x1^6)+4*M^4*Q^10*x1^5*(-6+x1*(8+x1*(3+x1)))+2*M^6*Q^8*x1^4*(-19+x1*(25+x1*(-1+2*x1)*(1+3*x1)))+2*M^8*Q^6*x1^3*(-20+x1*(30+(-1+x1)*x1*(-3+x1*(4+5*x1))))+2*M^12*Q^2*x1*(-4+x1*(3+x1*(8+x1*(-1+x1+x1^3))))+M^10*Q^4*x1^2*(-25+x1*(32+x1*(25+x1*(-10+x1*(-3+x1*(2+3*x1)))))))*Log[(M^2+Q^2)/(M^2-Q^2*(-2+x1)*x1)]))/((M^2+Q^2)*(-1+x1)*(M^2+Q^2*x1)^3*(2*Q^2*x1+M^2*(1+x1))^3)+(3*M^2*Q^2*x1^2*yl*(-((-1+x1)*(2*Q^2*x1+M^2*(1+x1))*(2*Q^2*x1+M^2*(1+x1^2))*(2*Q^6*(5-2*x1)*x1^3+M^2*Q^4*x1^2*(13-5*(-2+x1)*x1)+M^6*(1+x1*(2+3*x1))+2*M^4*Q^2*x1*(3+x1*(5-(-2+x1)*x1))))+2*(M^2+Q^2)*x1*(M^2-Q^2*(-2+x1)*x1)*(x1^2*(4*Q^6*x1^2-2*M^2*Q^4*x1*(-5+(-8+x1)*x1)+M^6*(2+x1*(6+x1))+2*M^4*Q^2*(4+x1*(6-(-6+x1)*x1)))*Log[x1]+M^2*x1^2*(M^4*(1+2*x1)+Q^4*x1*(5+2*x1)+M^2*Q^2*(7+3*x1*(1+x1)))*Log[(M^2+Q^2)/(M^2-Q^2*(-2+x1)*x1)]+(6*M^4*Q^2*x1+12*M^2*Q^4*x1^2+8*Q^6*x1^3+M^6*(1+2*x1))*Log[((M^2+Q^2)*x1)/(M^2-Q^2*(-2+x1)*x1)]+Q^2*x1^4*(2*Q^4+M^2*(M^2+Q^2)*x1)*Log[(M^2-Q^2*(-2+x1)*x1)/(M^2+Q^2)])))/((-1+x1)*(M^2+Q^2*x1)^3*(-M^2+Q^2*(-2+x1)*x1)*(2*Q^2*x1+M^2*(1+x1))^3*ym);*)


(* ::Subsubsection::Closed:: *)
(*Quark Channel*)


(* ::Input:: *)
(*c[q1S08]= Mswave* (\[Alpha]s/\[Pi])*((Log[\[Mu]F^2/s/(1-x1)^2]-1)*Kgq[swave]+fq[swave]);*)


(* ::Input:: *)
(*Kgq[swave]=(-2*M^2*(2*M^2*Q^2*x1+Q^4*x1^2+M^4*(2-2*x1+x1^2)))/(3*(M^2+Q^2)*(M^2+Q^2*x1)^2);*)


(* ::Input:: *)
(*fq[swave]=(4*M^4*Q^2*x1^2*yl*(-((-1+x1)*(M^2+Q^2*x1))+(M^2+Q^2)*x1*Log[((M^2+Q^2)*x1)/(M^2-Q^2*(-2+x1)*x1)]))/(3*(M^2+Q^2*x1)^4*ym)+(4*M^2*(-((-1+x1)*(M^2+Q^2*x1)*(M^8+4*M^6*Q^2*x1+2*Q^8*x1^4+2*M^2*Q^6*x1^3*(2+x1)+M^4*Q^4*x1^2*(6+x1^2)))+M^2*(M^2-Q^2*(-2+x1)*x1)^2*(M^4*(-1+x1)-M^2*Q^2*x1-Q^4*x1^2)*Log[((M^2+Q^2)*x1)/(M^2-Q^2*(-2+x1)*x1)]))/(3*(M^2+Q^2)*(M^2+Q^2*x1)^4*(-M^2+Q^2*(-2+x1)*x1));*)


(* ::Subsection::Closed:: *)
(*3PJ8  Channel unpolarized*)


(* ::Input:: *)
(*Mpwave= (64*Pi^2*y*(7*M^4*ym+3*Q^4*ym+2*M^2*Q^2*(2*yl+ym))*\[Alpha]^2*\[Alpha]s)/(9*M^5*Q^2*(M^2+Q^2)^3);*)


(* ::Subsubsection::Closed:: *)
(*Gluon Channel*)


(* ::Input:: *)
(* (*\[Rho][...] is the \[Rho]-distribution\:ff0cand the first term Mpwave*\[Delta][1-x1] is the LO contribution*)*)


(* ::Input:: *)
(*c[g3PJ8]= Mpwave*(\[Delta][1-x1]+(\[Alpha]s/\[Pi])*(G[pwave]*\[Delta][1-x1] + (Log[\[Mu]F^2/s]*\[Rho][1/(1-x1)]-2\[Rho][Log[1-x1]/(1-x1)])*(1-x1)*Kgg[pwave]+\[Rho][1/(1-x1)]*(fg[pwave])));*)


(* ::Input:: *)
(*Kgg[pwave]=(3*(Q^4*x1^2+M^2*Q^2*x1*(1+x1)+M^4*(1-x1+x1^2))^2)/((M^2+Q^2)*(-1+x1)*(M^2+Q^2*x1)^3);*)


(* ::Input:: *)
(*G[pwave]=(72*Log[\[Beta]]*(-1+Log[(M^2*\[Beta]^2)/\[Mu]F^2])+3*(12-Pi^2+3*Log[\[Mu]R^2/M^2]*(2+Log[\[Mu]R^2/M^2]))+(33-2*nf-36*Log[1+Q^2/M^2])*Log[\[Mu]R^2/\[Mu]F^2])/12+((3*M^12*(-412+87*Pi^2)*ym-24*(36+7*Pi^2)*Q^12*ym-4*M^2*Q^10*(8*(72+7*Pi^2)*yl+(330+113*Pi^2)*ym)-2*M^4*Q^8*(16*(228+13*Pi^2)*yl+3*(642+275*Pi^2)*ym)+M^6*Q^6*(88*(-96+7*Pi^2)*yl+(-11736+809*Pi^2)*ym)+M^10*Q^2*(24*(-32+9*Pi^2)*yl+(-7008+1595*Pi^2)*ym)+M^8*Q^4*(48*(-88+17*Pi^2)*yl+(-14112+2917*Pi^2)*ym))/(M^2+2*Q^2)^2-3*(-((3*M^4*Q^4*(16*yl-11*ym)+195*M^8*ym+6*Q^8*ym+M^2*Q^6*(8*yl+39*ym)+M^6*Q^2*(144*yl+425*ym))*Log[(-Sqrt[Q^2]+Sqrt[M^2+Q^2])/(Sqrt[Q^2]+Sqrt[M^2+Q^2])]^2)+18*(M^2+Q^2)^2*(7*M^4*ym+3*Q^4*ym+2*M^2*Q^2*(2*yl+ym))*Log[(4*\[Mu]R^2)/M^2]^2)-(12*(-2*(M^10*Sqrt[Q^6*(M^2+Q^2)]*(368*yl-419*ym)+M^12*Sqrt[Q^2*(M^2+Q^2)]*(32*yl-101*ym)+M^8*Sqrt[Q^10*(M^2+Q^2)]*(1480*yl-101*ym)+4*M^2*Sqrt[Q^22*(M^2+Q^2)]*(80*yl-31*ym)-24*Sqrt[Q^26*(M^2+Q^2)]*ym+2*M^4*Sqrt[Q^18*(M^2+Q^2)]*(944*yl+673*ym)+M^6*Sqrt[Q^14*(M^2+Q^2)]*(2608*yl+1367*ym))*Log[(Sqrt[Q^2]+Sqrt[M^2+Q^2])/M]+9*(M^2+Q^2)^2*(M^2+2*Q^2)^3*(7*M^4*ym+3*Q^4*ym+2*M^2*Q^2*(2*yl+ym))*Log[(4*\[Mu]R^2)/M^2]+2*(M^2+Q^2)*Log[2+(2*Q^2)/M^2]*(-8*M^10*Q^2*yl+16*M^8*Q^4*yl+132*M^6*Q^6*yl+112*M^4*Q^8*yl-48*M^2*Q^10*yl-81*M^12*ym-442*M^10*Q^2*ym-772*M^8*Q^4*ym-468*M^6*Q^6*ym-363*M^4*Q^8*ym-614*M^2*Q^10*ym-160*Q^12*ym+9*(M^2+Q^2)*(M^2+2*Q^2)^3*(7*M^4*ym+3*Q^4*ym+2*M^2*Q^2*(2*yl+ym))*Log[(2*(M^2+Q^2))/(M^2+2*Q^2)]+9*(M^2+Q^2)*(M^2+2*Q^2)^3*(7*M^4*ym+3*Q^4*ym+2*M^2*Q^2*(2*yl+ym))*Log[1+(2*Q^2)/M^2]-36*M^10*Q^2*yl*Log[(4*\[Mu]R^2)/M^2]-252*M^8*Q^4*yl*Log[(4*\[Mu]R^2)/M^2]-648*M^6*Q^6*yl*Log[(4*\[Mu]R^2)/M^2]-720*M^4*Q^8*yl*Log[(4*\[Mu]R^2)/M^2]-288*M^2*Q^10*yl*Log[(4*\[Mu]R^2)/M^2]-63*M^12*ym*Log[(4*\[Mu]R^2)/M^2]-459*M^10*Q^2*ym*Log[(4*\[Mu]R^2)/M^2]-1287*M^8*Q^4*ym*Log[(4*\[Mu]R^2)/M^2]-1773*M^6*Q^6*ym*Log[(4*\[Mu]R^2)/M^2]-1350*M^4*Q^8*ym*Log[(4*\[Mu]R^2)/M^2]-684*M^2*Q^10*ym*Log[(4*\[Mu]R^2)/M^2]-216*Q^12*ym*Log[(4*\[Mu]R^2)/M^2])))/(M^2+2*Q^2)^3-12*(27*M^8*ym+70*M^6*Q^2*ym+51*Q^8*ym+2*M^2*Q^6*(34*yl+61*ym)+2*M^4*Q^4*(60*yl+131*ym))*PolyLog[2,-1-(2*Q^2)/M^2])/(72*(M^2+Q^2)^2*(7*M^4*ym+3*Q^4*ym+2*M^2*Q^2*(2*yl+ym)));*)


(* ::Input:: *)
(*fg[pwave]=(-2*M^2*Q^2*yl*((-1+x1)*(-16*Q^26*x1^12*(-220+282*x1-363*x1^2+403*x1^3-204*x1^4+36*x1^5)-8*M^2*Q^24*x1^11*(-2404+448*x1-1313*x1^2+702*x1^3+2471*x1^4-2044*x1^5+424*x1^6)-4*M^4*Q^22*x1^10*(-11816-10812*x1-10813*x1^2+354*x1^3+15341*x1^4+4171*x1^5-9292*x1^6+2275*x1^7)+2*M^6*Q^20*x1^9*(34720+65768*x1+115027*x1^2+6204*x1^3-20266*x1^4-87938*x1^5+22781*x1^6+21662*x1^7-6950*x1^8)+M^8*Q^18*x1^8*(68684+168630*x1+577256*x1^2+159229*x1^3+123276*x1^4-299743*x1^5-169964*x1^6+115635*x1^7+25292*x1^8-13255*x1^9)+M^10*Q^16*x1^7*(49250+99316*x1+815472*x1^2+459277*x1^3+413786*x1^4-88467*x1^5-476936*x1^6-21397*x1^7+113316*x1^8+3671*x1^9-8216*x1^10)+3*M^26*(-3-6*x1+7*x1^2+24*x1^3+15*x1^4+42*x1^5+119*x1^6+96*x1^7+44*x1^8+20*x1^9-6*x1^10)+M^12*Q^14*x1^6*(27204-6834*x1+725391*x1^2+668502*x1^3+613082*x1^4+415138*x1^5-446880*x1^6-304222*x1^7+65962*x1^8+63168*x1^9-5143*x1^10-3272*x1^11)+M^14*Q^12*x1^5*(12151-59416*x1+424019*x1^2+599855*x1^3+546240*x1^4+711058*x1^5-22456*x1^6-380520*x1^7-89723*x1^8+53806*x1^9+22045*x1^10-4207*x1^11-756*x1^12)+M^24*Q^2*(2-171*x1-222*x1^2+612*x1^3+1185*x1^4+933*x1^5+3166*x1^6+5199*x1^7+2586*x1^8+750*x1^9-36*x1^10-315*x1^11+39*x1^12)+M^16*Q^10*x1^4*(4450-50946*x1+161168*x1^2+357971*x1^3+323041*x1^4+558075*x1^5+312650*x1^6-176402*x1^7-143010*x1^8-14444*x1^9+24094*x1^10+3943*x1^11-1449*x1^12-69*x1^13)+M^22*Q^4*x1*(34-1474*x1-765*x1^2+6643*x1^3+8829*x1^4+10406*x1^5+28454*x1^6+27856*x1^7+6186*x1^8-736*x1^9-2625*x1^10-815*x1^11+399*x1^12-24*x1^13)+M^18*Q^8*x1^3*(1282-24457*x1+36163*x1^2+145076*x1^3+134878*x1^4+250250*x1^5+289899*x1^6+25420*x1^7-75088*x1^8-34785*x1^9-241*x1^10+7024*x1^11-192*x1^12-192*x1^13+3*x1^14)+M^20*Q^6*x1^2*(265-7503*x1+2776*x1^2+39214*x1^3+41021*x1^4+66625*x1^5+125117*x1^6+63930*x1^7-9751*x1^8-14131*x1^9-7892*x1^10+1628*x1^11+861*x1^12-147*x1^13+3*x1^14))+6*(M^2+Q^2)^4*x1^5*(M^2-Q^2*(-2+x1)*x1)^3*(4*Q^12*x1^5*(-11-13*x1+2*x1^2)-2*M^2*Q^10*x1^4*(71+191*x1+x1^2+x1^3)+M^4*Q^8*x1^3*(-182-847*x1-299*x1^2+7*x1^3+x1^4)+M^6*Q^6*x1^2*(-117-868*x1-664*x1^2-158*x1^3+45*x1^4+2*x1^5)+M^8*Q^4*x1*(-38-461*x1-552*x1^2-310*x1^3+10*x1^4+31*x1^5)+M^12*(-13-29*x1-30*x1^2-27*x1^3+10*x1^4+x1^6)+M^10*Q^2*(-5-123*x1-206*x1^2-173*x1^3-61*x1^4+39*x1^5+x1^7))*Log[x1]-6*(M^2-Q^2*(-2+x1)*x1)^3*(4*Q^20*x1^9*(16+3*x1+5*x1^2-2*x1^3)+2*M^2*Q^18*x1^8*(112+223*x1+23*x1^2+129*x1^3-47*x1^4)+M^4*Q^16*x1^7*(320+1558*x1+631*x1^2+1163*x1^3+585*x1^4-297*x1^5)+M^6*Q^14*x1^6*(240+2397*x1+2220*x1^2+2328*x1^3+3230*x1^4+635*x1^5-490*x1^6)+M^8*Q^12*x1^5*(100+2164*x1+3063*x1^2+3752*x1^3+4952*x1^4+4570*x1^5+373*x1^6-494*x1^7)+M^10*Q^10*x1^4*(22+1356*x1+2091*x1^2+3953*x1^3+4751*x1^4+6200*x1^5+3995*x1^6+123*x1^7-315*x1^8)+M^12*Q^8*x1^3*(2+667*x1+757*x1^2+2288*x1^3+3496*x1^4+4102*x1^5+5009*x1^6+2204*x1^7+80*x1^8-125*x1^9)+M^14*Q^6*x1^3*(263+153*x1+648*x1^2+1702*x1^3+1869*x1^4+2540*x1^5+2568*x1^6+740*x1^7+108*x1^8-31*x1^9)+M^16*Q^4*x1^2*(75+27*x1+52*x1^2+462*x1^3+618*x1^4+693*x1^5+1048*x1^6+766*x1^7+153*x1^8+72*x1^9-6*x1^10)+M^18*Q^2*x1*(13+7*x1-12*x1^2+58*x1^3+118*x1^4+125*x1^5+163*x1^6+259*x1^7+99*x1^8+32*x1^9+19*x1^10-x1^11)+M^20*(1+x1-2*x1^2+2*x1^3+9*x1^4+11*x1^5+12*x1^6+18*x1^7+29*x1^8-x1^9+7*x1^10+x1^11))*Log[((M^2+Q^2)*x1)/(M^2-Q^2*(-2+x1)*x1)]))/((M^2+Q^2)*(-1+x1)^2*(M^2+Q^2*x1)^4*(M^2-Q^2*(-2+x1)*x1)^3*(2*Q^2*x1+M^2*(1+x1))^5*(7*M^4*ym+3*Q^4*ym+2*M^2*Q^2*(2*yl+ym)))-(ym*((-1+x1)*(32*Q^30*x1^13*(-142+213*x1-213*x1^2+154*x1^3-54*x1^4+6*x1^5)+16*M^2*Q^28*x1^12*(-1752+1149*x1-475*x1^2-639*x1^3+1353*x1^4-638*x1^5+78*x1^6)+8*M^4*Q^26*x1^11*(-11012+57*x1-365*x1^2-4262*x1^3+2106*x1^4+5369*x1^5-3425*x1^6+444*x1^7)+4*M^6*Q^24*x1^10*(-46616-24385*x1-17149*x1^2-2681*x1^3-16664*x1^4+22771*x1^5+11137*x1^6-10857*x1^7+1452*x1^8)+2*M^8*Q^22*x1^9*(-144342-148774*x1-176144*x1^2+51069*x1^3-85411*x1^4+7898*x1^5+63546*x1^6+15521*x1^7-23169*x1^8+3006*x1^9)+3*M^30*(-9-16*x1-12*x1^2-18*x1^3-155*x1^4-160*x1^5-75*x1^6-42*x1^7+20*x1^8+12*x1^9+7*x1^10)+M^10*Q^20*x1^8*(-334480-518212*x1-977984*x1^2+201595*x1^3-189972*x1^4-5243*x1^5-21274*x1^6+128317*x1^7+19624*x1^8-36185*x1^9+4086*x1^10)+M^12*Q^18*x1^7*(-291712-594674*x1-1728105*x1^2-51139*x1^3-205019*x1^4+237687*x1^5-67327*x1^6-105941*x1^7+122475*x1^8+13299*x1^9-22056*x1^10+1824*x1^11)-M^28*Q^2*(-8+507*x1+913*x1^2+780*x1^3+2364*x1^4+8127*x1^5+4997*x1^6+1203*x1^7+29*x1^8-1362*x1^9-294*x1^10-39*x1^11+63*x1^12)+M^14*Q^16*x1^6*(-191592-463915*x1-2047467*x1^2-661086*x1^3-528773*x1^4+391556*x1^5+426531*x1^6-319604*x1^7-75295*x1^8+94395*x1^9+8624*x1^10-10978*x1^11+516*x1^12)+M^16*Q^14*x1^5*(-94325-245513*x1-1683980*x1^2-1065140*x1^3-982866*x1^4-112894*x1^5+1000600*x1^6-39348*x1^7-255637*x1^8-39837*x1^9+60788*x1^10+2968*x1^11-4356*x1^12+84*x1^13)+M^18*Q^12*x1^4*(-34357-84743*x1-985916*x1^2-926052*x1^3-1014880*x1^4-828096*x1^5+806962*x1^6+431918*x1^7-129141*x1^8-133245*x1^9-14012*x1^10+30350*x1^11-438*x1^12-1236*x1^13+6*x1^14)+M^26*Q^4*(-9+112*x1-4751*x1^2-8481*x1^3-8716*x1^4-28506*x1^5-54597*x1^6-13855*x1^7+3311*x1^8+6681*x1^9+6889*x1^10-768*x1^11-654*x1^12-207*x1^13+63*x1^14)-M^20*Q^10*x1^3*(9009+16597*x1+417824*x1^2+513894*x1^3+624988*x1^4+924964*x1^5-118488*x1^6-499814*x1^7-60889*x1^8+37431*x1^9+69906*x1^10-5528*x1^11-8748*x1^12+552*x1^13+222*x1^14)-M^24*Q^6*x1*(177-497*x1+29307*x1^2+49263*x1^3+58084*x1^4+163436*x1^5+175341*x1^6-26023*x1^7-36765*x1^8-30705*x1^9-7291*x1^10+9199*x1^11+1428*x1^12-438*x1^13-153*x1^14+21*x1^15)-M^22*Q^8*x1^2*(1613+641*x1+129406*x1^2+192359*x1^3+240054*x1^4+517564*x1^5+234968*x1^6-227277*x1^7-92869*x1^8-41199*x1^9+28168*x1^10+17225*x1^11-3558*x1^12-1350*x1^13+138*x1^14+21*x1^15))+3*(M^2+Q^2)^4*x1^2*(M^2-Q^2*(-2+x1)*x1)^3*(32*Q^16*x1^8*(1+5*x1^2)+8*M^2*Q^14*x1^7*(18-5*x1+94*x1^2+33*x1^3)+4*M^4*Q^12*x1^6*(87-37*x1+421*x1^2+173*x1^3+84*x1^4)+2*M^6*Q^10*x1^5*(273-73*x1+1478*x1^2+22*x1^3+545*x1^4+107*x1^5)+2*M^8*Q^8*x1^4*(277+9*x1+2109*x1^2-604*x1^3+789*x1^4+91*x1^5+129*x1^6)+2*M^10*Q^6*x1^3*(178+52*x1+1993*x1^2-589*x1^3+868*x1^4-178*x1^5+177*x1^6+75*x1^7)+2*M^12*Q^4*x1^2*(70+30*x1+1090*x1^2-175*x1^3+725*x1^4-214*x1^5+54*x1^6+71*x1^7+29*x1^8)+M^16*(3+x1+70*x1^2+18*x1^3+110*x1^4+12*x1^5+18*x1^6-22*x1^7+7*x1^8+7*x1^9)+M^14*Q^2*x1*(31+13*x1+618*x1^2+22*x1^3+648*x1^4-92*x1^5+30*x1^6-30*x1^7+65*x1^8+7*x1^9))*Log[x1]-3*(M^2-Q^2*(-2+x1)*x1)^3*(-32*Q^24*x1^10*(3-2*x1+5*x1^2)-8*M^2*Q^22*x1^9*(22+83*x1-14*x1^2+145*x1^3)-4*M^4*Q^20*x1^8*(-49+731*x1+85*x1^2+509*x1^3+860*x1^4)-2*M^6*Q^18*x1^7*(-519+2591*x1+2446*x1^2+678*x1^3+3793*x1^4+2931*x1^5)-2*M^8*Q^16*x1^6*(-897+2867*x1+5233*x1^2+4620*x1^3+1611*x1^4+6697*x1^5+3149*x1^6)-2*M^10*Q^14*x1^5*(-969+2150*x1+5562*x1^2+11813*x1^3+3803*x1^4+2968*x1^5+6740*x1^6+2205*x1^7)-2*M^12*Q^12*x1^4*(-712+939*x1+3266*x1^2+14154*x1^3+12217*x1^4+1739*x1^5+3216*x1^6+3808*x1^7+1021*x1^8)+M^24*(7+7*x1-20*x1^2-12*x1^3-60*x1^4-34*x1^5-116*x1^6+16*x1^7-19*x1^8+7*x1^9)-M^14*Q^10*x1^3*(-701+151*x1+1072*x1^2+19866*x1^3+29880*x1^4+14906*x1^5+2076*x1^6+2890*x1^7+2009*x1^8+619*x1^9)+M^16*Q^8*x1^2*(219+287*x1+1506*x1^2-8708*x1^3-19116*x1^4-18024*x1^5-7564*x1^6-528*x1^7+77*x1^8+125*x1^9-114*x1^10)+M^18*Q^6*x1*(39+147*x1+1323*x1^2-2281*x1^3-7192*x1^4-9858*x1^5-7754*x1^6-3164*x1^7+741*x1^8+355*x1^9+299*x1^10-15*x1^11)+M^22*Q^2*(2+93*x1+21*x1^2-252*x1^3-342*x1^4-674*x1^5-632*x1^6-576*x1^7+148*x1^8-51*x1^9+51*x1^10+4*x1^11)+M^20*Q^4*(3+29*x1+497*x1^2-263*x1^3-1684*x1^4-2716*x1^5-3294*x1^6-2582*x1^7-483*x1^8+343*x1^9+101*x1^10+101*x1^11-4*x1^12))*Log[((M^2+Q^2)*x1)/(M^2-Q^2*(-2+x1)*x1)]))/((M^2+Q^2)*(-1+x1)^2*(M^2+Q^2*x1)^4*(M^2-Q^2*(-2+x1)*x1)^3*(2*Q^2*x1+M^2*(1+x1))^5*(7*M^4*ym+3*Q^4*ym+2*M^2*Q^2*(2*yl+ym)));*)


(* ::Subsubsection::Closed:: *)
(*Quark Channel*)


(* ::Input:: *)
(*c[q3PJ8]= Mpwave*(\[Alpha]s/\[Pi])*( (Log[\[Mu]F^2/s/(1-x1)^2])*Kgq[pwave]+(2*M^2*(M^2+Q^2)*x1^2)/(3*(M^2+Q^2*x1)^2)+fq[pwave]);*)


(* ::Input:: *)
(*Kgq[pwave]=(-2*M^2*(2*M^2*Q^2*x1+Q^4*x1^2+M^4*(2-2*x1+x1^2)))/(3*(M^2+Q^2)*(M^2+Q^2*x1)^2);*)


(* ::Input:: *)
(*fq[pwave]=(4*M^2*Q^2*(M^2*yl*((-1+x1)*(Q^14*x1^6*(-68+106*x1-50*x1^2+9*x1^3)+M^2*Q^12*x1^5*(-182+174*x1+3*x1^2-7*x1^3+3*x1^4)+3*M^14*(6-5*x1^2-2*x1^3+4*x1^4)+M^4*Q^10*x1^4*(-208+393*x1-663*x1^2+673*x1^3-213*x1^4+27*x1^5)+M^10*Q^4*x1*(-28+633*x1-675*x1^2-131*x1^3+321*x1^4+3*x1^5-6*x1^6)+M^12*Q^2*(-4+170*x1-91*x1^2-123*x1^3+59*x1^4+44*x1^5-4*x1^6)+M^8*Q^6*x1^2*(-83+1137*x1-1761*x1^2+581*x1^3+357*x1^4-105*x1^5+9*x1^6)+M^6*Q^8*x1^3*(-153+981*x1-1893*x1^2+1293*x1^3-115*x1^4-49*x1^5+11*x1^6))+3*(M^2-Q^2*(-2+x1)*x1)^3*(20*M^2*Q^6*x1^3+Q^8*x1^3*(3+2*x1)+2*M^4*Q^4*x1^2*(7+7*x1+x1^2)+4*M^6*Q^2*x1*(3-2*x1+4*x1^2)+M^8*(4-4*x1+2*x1^2+3*x1^3))*Log[(M^2+Q^2)*x1]-3*(M^2-Q^2*(-2+x1)*x1)^3*(20*M^2*Q^6*x1^3+Q^8*x1^3*(3+2*x1)+2*M^4*Q^4*x1^2*(7+7*x1+x1^2)+4*M^6*Q^2*x1*(3-2*x1+4*x1^2)+M^8*(4-4*x1+2*x1^2+3*x1^3))*Log[M^2-Q^2*(-2+x1)*x1])+(ym*((-1+x1)*(3*M^18*(9-2*x1+4*x1^2)+4*Q^18*x1^7*(20-19*x1+5*x1^2)+2*M^2*Q^16*x1^6*(170-26*x1-77*x1^2+29*x1^3)+M^16*Q^2*(-8+253*x1-88*x1^2+94*x1^3-20*x1^4)+M^4*Q^14*x1^5*(728+92*x1+62*x1^2-306*x1^3+105*x1^4)+M^6*Q^12*x1^4*(950+102*x1+1194*x1^2-934*x1^3+73*x1^4+46*x1^5)+M^14*Q^4*(9-50*x1+1030*x1^2-474*x1^3+328*x1^4-110*x1^5+8*x1^6)+M^8*Q^10*x1^3*(754+18*x1+2508*x1^2-1412*x1^3+172*x1^4-50*x1^5+23*x1^6)+M^12*Q^6*x1*(87-104*x1+2296*x1^2-1222*x1^3+628*x1^4-248*x1^5+30*x1^6)+M^10*Q^8*x1^2*(350-78*x1+3042*x1^2-1672*x1^3+586*x1^4-254*x1^5+45*x1^6))+3*M^2*(M^2-Q^2*(-2+x1)*x1)^3*(Q^10*(6-5*x1)*x1^3+M^2*Q^8*x1^2*(9+x1-4*x1^2)+M^10*(7-7*x1+2*x1^2)+M^4*Q^6*x1*(9-5*x1+15*x1^2-5*x1^3)+M^8*Q^2*(2+19*x1-19*x1^2+7*x1^3)+M^6*Q^4*(3+3*x1+13*x1^2-5*x1^3+2*x1^4))*Log[(M^2+Q^2)*x1]-3*M^2*(M^2-Q^2*(-2+x1)*x1)^3*(Q^10*(6-5*x1)*x1^3+M^2*Q^8*x1^2*(9+x1-4*x1^2)+M^10*(7-7*x1+2*x1^2)+M^4*Q^6*x1*(9-5*x1+15*x1^2-5*x1^3)+M^8*Q^2*(2+19*x1-19*x1^2+7*x1^3)+M^6*Q^4*(3+3*x1+13*x1^2-5*x1^3+2*x1^4))*Log[M^2-Q^2*(-2+x1)*x1]))/Q^2))/(9*(M^2+Q^2)*(M^2+Q^2*x1)^4*(M^2-Q^2*(-2+x1)*x1)^3*(7*M^4*ym+3*Q^4*ym+2*M^2*Q^2*(2*yl+ym)));*)


(* ::Subsection::Closed:: *)
(*3S11 Channel polarized*)


(* ::Input:: *)
(*(*Only gluon channel contributes*)*)


(* ::Input:: *)
(*\[CapitalDelta]c[g3S11]=(256*Pi*x1^3*y*ya*\[Alpha]^2*\[Alpha]s^2*((-1+x1)*(M^2+Q^2*x1)*(2*Q^2*x1+M^2*(1+x1))*(2*Q^8*x1^4*(-5+2*x1)+M^8*(5+x1*(2+x1))+2*M^2*Q^6*x1^2*(-2+x1*(3+2*(-4+x1)*x1))-M^6*Q^2*(2+x1*(-23+x1+x1^2+x1^3))+M^4*Q^4*x1*(-6+x1*(32+x1*(-17+(-4+x1)*x1))))-(M^2-Q^2*(-2+x1)*x1)*((2*Q^10*(1-4*x1)*x1^4+M^10*(2+x1+4*x1^2+x1^3)+M^2*Q^8*x1^3*(5-x1*(2+19*x1))+2*M^4*Q^6*x1^2*(2+x1*(9-x1*(4+9*x1)))+M^6*Q^4*x1*(1+x1*(24+x1*(6+(4-11*x1)*x1)))-2*M^8*Q^2*x1*(-6+x1*(-2+x1*(-7+x1+x1^2))))*Log[M^2+Q^2]+2*(2*Q^10*(1-4*x1)*x1^4+M^10*(2+x1+4*x1^2+x1^3)+M^6*Q^4*x1*(1+18*x1+10*x1^3-5*x1^4)+M^2*Q^8*x1^3*(5-x1*(10+11*x1))+M^8*Q^2*x1*(11+x1*(2+14*x1-x1^3))+2*M^4*Q^6*x1^2*(2+x1*(3-x1*(4+3*x1))))*Log[x1]-(2*Q^10*(1-4*x1)*x1^4+M^10*(2+x1+4*x1^2+x1^3)+M^2*Q^8*x1^3*(5-x1*(2+19*x1))+2*M^4*Q^6*x1^2*(2+x1*(9-x1*(4+9*x1)))+M^6*Q^4*x1*(1+x1*(24+x1*(6+(4-11*x1)*x1)))-2*M^8*Q^2*x1*(-6+x1*(-2+x1*(-7+x1+x1^2))))*Log[M^2-Q^2*(-2+x1)*x1])))/(243*M^3*Q^2*(-1+x1)^2*(M^2+Q^2*x1)^3*(M^2-Q^2*(-2+x1)*x1)*(2*Q^2*x1+M^2*(1+x1))^3);*)


(* ::Subsection::Closed:: *)
(*3S18 Channel polarized*)


(* ::Subsubsection::Closed:: *)
(*Gluon channel*)


(* ::Input:: *)
(*\[CapitalDelta]c[g3S18]=(160*Pi*x1^3*y*ya*\[Alpha]^2*\[Alpha]s^2*((-1+x1)*(M^2+Q^2*x1)*(2*Q^2*x1+M^2*(1+x1))*(2*Q^8*x1^4*(-5+2*x1)+M^8*(5+x1*(2+x1))+2*M^2*Q^6*x1^2*(-2+x1*(3+2*(-4+x1)*x1))-M^6*Q^2*(2+x1*(-23+x1+x1^2+x1^3))+M^4*Q^4*x1*(-6+x1*(32+x1*(-17+(-4+x1)*x1))))-(M^2-Q^2*(-2+x1)*x1)*((2*Q^10*(1-4*x1)*x1^4+M^10*(2+x1+4*x1^2+x1^3)+M^2*Q^8*x1^3*(5-x1*(2+19*x1))+2*M^4*Q^6*x1^2*(2+x1*(9-x1*(4+9*x1)))+M^6*Q^4*x1*(1+x1*(24+x1*(6+(4-11*x1)*x1)))-2*M^8*Q^2*x1*(-6+x1*(-2+x1*(-7+x1+x1^2))))*Log[M^2+Q^2]+2*(2*Q^10*(1-4*x1)*x1^4+M^10*(2+x1+4*x1^2+x1^3)+M^6*Q^4*x1*(1+18*x1+10*x1^3-5*x1^4)+M^2*Q^8*x1^3*(5-x1*(10+11*x1))+M^8*Q^2*x1*(11+x1*(2+14*x1-x1^3))+2*M^4*Q^6*x1^2*(2+x1*(3-x1*(4+3*x1))))*Log[x1]-(2*Q^10*(1-4*x1)*x1^4+M^10*(2+x1+4*x1^2+x1^3)+M^2*Q^8*x1^3*(5-x1*(2+19*x1))+2*M^4*Q^6*x1^2*(2+x1*(9-x1*(4+9*x1)))+M^6*Q^4*x1*(1+x1*(24+x1*(6+(4-11*x1)*x1)))-2*M^8*Q^2*x1*(-6+x1*(-2+x1*(-7+x1+x1^2))))*Log[M^2-Q^2*(-2+x1)*x1])))/(81*M^3*Q^2*(-1+x1)^2*(M^2+Q^2*x1)^3*(M^2-Q^2*(-2+x1)*x1)*(2*Q^2*x1+M^2*(1+x1))^3);*)


(* ::Subsubsection::Closed:: *)
(*Quark Channel*)


(* ::Input:: *)
(*\[CapitalDelta]c[q3S18]=(-8*Pi*x1*y*ya*\[Alpha]^2*\[Alpha]s^2*((-1+x1)*(M^2+Q^2*x1)*(-3*M^4*Q^2*x1*(1+x1)+M^2*Q^4*(-1+x1)*x1^2*(3+x1)-Q^6*x1^3*(3+x1)+M^6*(-3+x1*(2+3*x1)))+2*(M^2*(-1+x1)-Q^2*x1)*(4*M^2*Q^4*(-1+x1)*x1^2-2*Q^6*x1^3+M^6*(-1+2*x1)+M^4*Q^2*x1*(-3-2*(-1+x1)*x1))*(Log[Q^2]+2*Log[x1]-Log[M^2-M^2*x1+Q^2*x1])))/(81*M^5*Q^2*(M^2*(-1+x1)-Q^2*x1)*(M^2+Q^2*x1)^3)*)


(* ::Input:: *)
(**)


(* ::Subsection::Closed:: *)
(*1S08  Channel polarized*)


(* ::Input:: *)
(*\[CapitalDelta]Mswave= (16*Pi^2*y*ya*\[Alpha]^2*\[Alpha]s)/(M^2*(9*M^3*Q^2+9*M*Q^4));*)


(* ::Subsubsection::Closed:: *)
(*Gluon Channel*)


(* ::Input:: *)
(*(*\[Rho][...] is \[Rho]-distribution\:ff0cand the first term \[CapitalDelta]Mswave*\[Delta][1-x1] is the LO contribution*)*)


(* ::Input:: *)
(*\[CapitalDelta]c[g1S08]= \[CapitalDelta]Mswave*(\[Delta][1-x1]+(\[Alpha]s/\[Pi])*(\[CapitalDelta]G[swave]*\[Delta][1-x1] + (Log[\[Mu]F^2/s]*\[Rho][1/(1-x1)]-2\[Rho][Log[1-x1]/(1-x1)])*(1-x1)*\[CapitalDelta]Kgg[swave]+\[Rho][1/(1-x1)]*(\[CapitalDelta]fg[swave])));*)


(* ::Input:: *)
(*\[CapitalDelta]Kgg[swave]=(3*x1*(Q^4*x1^2+M^2*Q^2*x1*(1+x1)+M^4*(2-3*x1+2*x1^2)))/((-1+x1)*(M^2+Q^2*x1)^2);*)


(* ::Input:: *)
(*\[CapitalDelta]G[swave]=(((3*M^4*(-52+5*Pi^2)+4*M^2*(-93+4*Pi^2)*Q^2-4*(54+7*Pi^2)*Q^4)/((M^2+Q^2)*(M^2+2*Q^2))-(3*(72*(M^2+Q^2)*Log[M^2/(2*(M^2+Q^2))]^2-(17*M^2+2*Q^2)*Log[(-Sqrt[Q^2]+Sqrt[M^2+Q^2])/(Sqrt[Q^2]+Sqrt[M^2+Q^2])]^2+18*(M^2+Q^2)*(4*Log[2]^2+Log[\[Mu]R^2/M^2]^2)))/(M^2+Q^2)-(12*(-2*Sqrt[M^2+Q^2]*(9*M^6+38*M^4*Q^2+59*M^2*Q^4+30*Q^6)*Log[2+(2*Q^2)/M^2]+3*(M^2+2*Q^2)^2*(2*Sqrt[Q^2]*(M^2+Q^2)*Log[(Sqrt[Q^2]+Sqrt[M^2+Q^2])/M]+3*Sqrt[M^2+Q^2]*(M^2*Log[4]+(Q^2*Log[4]+M^2*(1+Log[4]))*Log[\[Mu]R^2/M^2]+(Q^2+2*(M^2+Q^2)*Log[M^2/(2*(M^2+Q^2))])*Log[(4*\[Mu]R^2)/M^2]))))/((M^2+Q^2)^(3/2)*(M^2+2*Q^2)^2)+6*(36-3*Pi^2+9*Log[\[Mu]R^2/(M^2*\[Beta]^4)]*(2+Log[\[Mu]R^2/(M^2*\[Beta]^4)])+(33-2*nf-36*Log[1+Q^2/M^2]+72*Log[\[Beta]])*Log[\[Mu]R^2/\[Mu]F^2])-(12*(9*M^2+17*Q^2)*PolyLog[2,-1-(2*Q^2)/M^2])/(M^2+Q^2))*((72*Log[\[Beta]]*(-1+Log[(M^2*\[Beta]^2)/\[Mu]F^2])+3*(12-Pi^2+3*Log[\[Mu]R^2/M^2]*(2+Log[\[Mu]R^2/M^2]))+(33-2*nf-36*Log[1+Q^2/M^2])*Log[\[Mu]R^2/\[Mu]F^2])/12+((3*M^12*(-412+87*Pi^2)*ym-24*(36+7*Pi^2)*Q^12*ym-4*M^2*Q^10*(8*(72+7*Pi^2)*yl+(330+113*Pi^2)*ym)-2*M^4*Q^8*(16*(228+13*Pi^2)*yl+3*(642+275*Pi^2)*ym)+M^6*Q^6*(88*(-96+7*Pi^2)*yl+(-11736+809*Pi^2)*ym)+M^10*Q^2*(24*(-32+9*Pi^2)*yl+(-7008+1595*Pi^2)*ym)+M^8*Q^4*(48*(-88+17*Pi^2)*yl+(-14112+2917*Pi^2)*ym))/(M^2+2*Q^2)^2-3*(-((3*M^4*Q^4*(16*yl-11*ym)+195*M^8*ym+6*Q^8*ym+M^2*Q^6*(8*yl+39*ym)+M^6*Q^2*(144*yl+425*ym))*Log[(-Sqrt[Q^2]+Sqrt[M^2+Q^2])/(Sqrt[Q^2]+Sqrt[M^2+Q^2])]^2)+18*(M^2+Q^2)^2*(7*M^4*ym+3*Q^4*ym+2*M^2*Q^2*(2*yl+ym))*Log[(4*\[Mu]R^2)/M^2]^2)-(12*(-2*(M^10*Sqrt[Q^6*(M^2+Q^2)]*(368*yl-419*ym)+M^12*Sqrt[Q^2*(M^2+Q^2)]*(32*yl-101*ym)+M^8*Sqrt[Q^10*(M^2+Q^2)]*(1480*yl-101*ym)+4*M^2*Sqrt[Q^22*(M^2+Q^2)]*(80*yl-31*ym)-24*Sqrt[Q^26*(M^2+Q^2)]*ym+2*M^4*Sqrt[Q^18*(M^2+Q^2)]*(944*yl+673*ym)+M^6*Sqrt[Q^14*(M^2+Q^2)]*(2608*yl+1367*ym))*Log[(Sqrt[Q^2]+Sqrt[M^2+Q^2])/M]+9*(M^2+Q^2)^2*(M^2+2*Q^2)^3*(7*M^4*ym+3*Q^4*ym+2*M^2*Q^2*(2*yl+ym))*Log[(4*\[Mu]R^2)/M^2]+2*(M^2+Q^2)*Log[2+(2*Q^2)/M^2]*(-8*M^10*Q^2*yl+16*M^8*Q^4*yl+132*M^6*Q^6*yl+112*M^4*Q^8*yl-48*M^2*Q^10*yl-81*M^12*ym-442*M^10*Q^2*ym-772*M^8*Q^4*ym-468*M^6*Q^6*ym-363*M^4*Q^8*ym-614*M^2*Q^10*ym-160*Q^12*ym+9*(M^2+Q^2)*(M^2+2*Q^2)^3*(7*M^4*ym+3*Q^4*ym+2*M^2*Q^2*(2*yl+ym))*Log[(2*(M^2+Q^2))/(M^2+2*Q^2)]+9*(M^2+Q^2)*(M^2+2*Q^2)^3*(7*M^4*ym+3*Q^4*ym+2*M^2*Q^2*(2*yl+ym))*Log[1+(2*Q^2)/M^2]-36*M^10*Q^2*yl*Log[(4*\[Mu]R^2)/M^2]-252*M^8*Q^4*yl*Log[(4*\[Mu]R^2)/M^2]-648*M^6*Q^6*yl*Log[(4*\[Mu]R^2)/M^2]-720*M^4*Q^8*yl*Log[(4*\[Mu]R^2)/M^2]-288*M^2*Q^10*yl*Log[(4*\[Mu]R^2)/M^2]-63*M^12*ym*Log[(4*\[Mu]R^2)/M^2]-459*M^10*Q^2*ym*Log[(4*\[Mu]R^2)/M^2]-1287*M^8*Q^4*ym*Log[(4*\[Mu]R^2)/M^2]-1773*M^6*Q^6*ym*Log[(4*\[Mu]R^2)/M^2]-1350*M^4*Q^8*ym*Log[(4*\[Mu]R^2)/M^2]-684*M^2*Q^10*ym*Log[(4*\[Mu]R^2)/M^2]-216*Q^12*ym*Log[(4*\[Mu]R^2)/M^2])))/(M^2+2*Q^2)^3-12*(27*M^8*ym+70*M^6*Q^2*ym+51*Q^8*ym+2*M^2*Q^6*(34*yl+61*ym)+2*M^4*Q^4*(60*yl+131*ym))*PolyLog[2,-1-(2*Q^2)/M^2])/(72*(M^2+Q^2)^2*(7*M^4*ym+3*Q^4*ym+2*M^2*Q^2*(2*yl+ym)))))/72;*)


(* ::Input:: *)
(*\[CapitalDelta]fg[swave]=(3*(1-x1)*x1*((-1+x1)*x1*(2*Q^2*x1+M^2*(1+x1))*(8*Q^8*x1^3-M^8*(1+x1)^2+4*M^2*Q^6*x1^2*(2+3*x1)+M^4*Q^4*x1*(3+x1*(2+7*x1))+M^6*Q^2*(1+x1*(-5+(-1+x1)*x1)))+2*(-4*Q^10*x1^5+2*M^2*Q^8*x1^4*(1+(-6+x1)*x1)+M^10*(1+x1)^2*(1+(-1+x1)*x1)*(1+x1^2)+2*M^6*Q^4*x1^2*(9+x1*(-1+x1+5*x1^2+2*x1^3))+2*M^4*Q^6*x1^3*(9+x1*(-9+x1*(3+x1)))+M^8*Q^2*x1*(7+x1*(4+x1*(2+x1*(8+x1*(3+4*x1))))))*Log[x1]+2*(-2*Q^10*x1^5+M^2*Q^8*x1^4*(5+(-10+x1)*x1)+M^10*(1+x1+x1^3+x1^4)+M^4*Q^6*x1^3*(19+x1*(-17+(5-3*x1)*x1))-2*M^6*Q^4*x1^2*(-9+x1*(2+x1*(1+2*(-2+x1)*x1)))+M^8*Q^2*x1*(7+x1*(3+x1*(-2+x1*(6+x1-x1^2)))))*Log[(M^2+Q^2)/(M^2-Q^2*(-2+x1)*x1)]))/((-1+x1)^2*(M^2+Q^2*x1)^2*(2*Q^2*x1+M^2*(1+x1))^3);*)


(* ::Subsubsection::Closed:: *)
(*Quark Channel*)


(* ::Input:: *)
(*\[CapitalDelta]c[q1S08]=\[CapitalDelta]Mswave* (\[Alpha]s/\[Pi])*((Log[\[Mu]F^2/s/(1-x1)^2])*\[CapitalDelta]Kgq[swave]+\[CapitalDelta]fq[swave]);*)


(* ::Input:: *)
(*\[CapitalDelta]Kgq[swave]=(-2*M^2*x1*(M^2*(-2+x1)-Q^2*x1))/(3*(M^2+Q^2*x1)^2);*)


(* ::Input:: *)
(*\[CapitalDelta]fq[swave]=(4*M^2*x1*(-2*Q^2*(-1+x1)*x1*(M^2+Q^2*x1)^2-M^2*(M^2-Q^2*(-2+x1)*x1)^2*Log[((M^2+Q^2)*x1)/(M^2-Q^2*(-2+x1)*x1)]))/(3*(M^2+Q^2*x1)^3*(M^2-Q^2*(-2+x1)*x1));*)


(* ::Subsection::Closed:: *)
(*3PJ8  Channel polarized*)


(* ::Input:: *)
(*\[CapitalDelta]Mpwave= (-64*Pi^2*(M^2-3*Q^2)*y*ya*\[Alpha]^2*\[Alpha]s)/(9*M^5*Q^2*(M^2+Q^2)^2);*)


(* ::Subsubsection:: *)
(*Gluon Channel*)


(* ::Input:: *)
(*(*\[Rho][...] is \[Rho]-distribution\:ff0cand the first term \[CapitalDelta]Mpwave*\[Delta][1-x1] is the LO contribution*)*)


(* ::Input:: *)
(*\[CapitalDelta]c[g3PJ8]= \[CapitalDelta]Mpwave*(\[Delta][1-x1]+(\[Alpha]s/\[Pi])*(\[CapitalDelta]G[pwave]*\[Delta][1-x1] + (Log[\[Mu]F^2/s]*\[Rho][1/(1-x1)]-2\[Rho][Log[1-x1]/(1-x1)])*(1-x1)*\[CapitalDelta]Kgg[pwave]+\[Rho][1/(1-x1)]*(\[CapitalDelta]fg[pwave])));*)


(* ::Input:: *)
(*\[CapitalDelta]Kgg[pwave]=(3*x1*(Q^4*x1^2+M^2*Q^2*x1*(1+x1)+M^4*(2-3*x1+2*x1^2)))/((-1+x1)*(M^2+Q^2*x1)^2);*)


(* ::Input:: *)
(*\[CapitalDelta]G[pwave]= (6*(36-3*Pi^2+9*Log[\[Mu]R^2/(M^2*\[Beta]^4)]*(2+Log[\[Mu]R^2/(M^2*\[Beta]^4)])+(33-2*nf-36*Log[1+Q^2/M^2]+72*Log[\[Beta]])*Log[\[Mu]R^2/\[Mu]F^2])+((9*M^10*(-60+19*Pi^2)+2*M^8*(-1554+485*Pi^2)*Q^2+3*M^6*(-1956+619*Pi^2)*Q^4+6*M^4*(-618+217*Pi^2)*Q^6+4*M^2*(114+71*Pi^2)*Q^8+24*(36+7*Pi^2)*Q^10)/((M^2+Q^2)^2*(M^2+2*Q^2)^2)-(3*(72*(M^2-3*Q^2)*(M^2+Q^2)^2*Log[M^2/(2*(M^2+Q^2))]^2-(93*M^6+130*M^4*Q^2-33*M^2*Q^4-6*Q^6)*Log[(-Sqrt[Q^2]+Sqrt[M^2+Q^2])/(Sqrt[Q^2]+Sqrt[M^2+Q^2])]^2+18*(M^2-3*Q^2)*(M^2+Q^2)^2*(Log[4]^2+Log[\[Mu]R^2/M^2]^2)))/(M^2+Q^2)^2-(6*(176*M^10*Q^2*Sqrt[M^2+Q^2]*Log[2]+814*M^8*Q^4*Sqrt[M^2+Q^2]*Log[2]+1164*M^6*Q^6*Sqrt[M^2+Q^2]*Log[2]+88*M^4*Q^8*Sqrt[M^2+Q^2]*Log[2]-496*M^2*Q^10*Sqrt[M^2+Q^2]*Log[2]+192*Q^12*Sqrt[M^2+Q^2]*Log[2]+63*M^12*Sqrt[M^2+Q^2]*Log[4]+432*M^10*Q^2*Sqrt[M^2+Q^2]*Log[4]+1071*M^8*Q^4*Sqrt[M^2+Q^2]*Log[4]+1098*M^6*Q^6*Sqrt[M^2+Q^2]*Log[4]+324*M^4*Q^8*Sqrt[M^2+Q^2]*Log[4]-72*M^2*Q^10*Sqrt[M^2+Q^2]*Log[4]+M^12*Sqrt[M^2+Q^2]*Log[64]+2*Sqrt[M^2+Q^2]*(9*M^12+100*M^10*Q^2+503*M^8*Q^4+1266*M^6*Q^6+1690*M^4*Q^8+1156*M^2*Q^10+320*Q^12)*Log[2+(2*Q^2)/M^2]+236*M^12*Sqrt[Q^2]*Log[(Sqrt[Q^2]+Sqrt[M^2+Q^2])/M]+1620*M^10*(Q^2)^(3/2)*Log[(Sqrt[Q^2]+Sqrt[M^2+Q^2])/M]+4012*M^8*(Q^2)^(5/2)*Log[(Sqrt[Q^2]+Sqrt[M^2+Q^2])/M]+4060*M^6*(Q^2)^(7/2)*Log[(Sqrt[Q^2]+Sqrt[M^2+Q^2])/M]+1032*M^4*(Q^2)^(9/2)*Log[(Sqrt[Q^2]+Sqrt[M^2+Q^2])/M]-496*M^2*(Q^2)^(11/2)*Log[(Sqrt[Q^2]+Sqrt[M^2+Q^2])/M]-96*(Q^2)^(13/2)*Log[(Sqrt[Q^2]+Sqrt[M^2+Q^2])/M]+66*M^12*Sqrt[M^2+Q^2]*Log[\[Mu]R^2/M^2]+520*M^10*Q^2*Sqrt[M^2+Q^2]*Log[\[Mu]R^2/M^2]+1478*M^8*Q^4*Sqrt[M^2+Q^2]*Log[\[Mu]R^2/M^2]+1680*M^6*Q^6*Sqrt[M^2+Q^2]*Log[\[Mu]R^2/M^2]+368*M^4*Q^8*Sqrt[M^2+Q^2]*Log[\[Mu]R^2/M^2]-320*M^2*Q^10*Sqrt[M^2+Q^2]*Log[\[Mu]R^2/M^2]+96*Q^12*Sqrt[M^2+Q^2]*Log[\[Mu]R^2/M^2]+18*M^12*Sqrt[M^2+Q^2]*Log[4]*Log[\[Mu]R^2/M^2]+90*M^10*Q^2*Sqrt[M^2+Q^2]*Log[4]*Log[\[Mu]R^2/M^2]+18*M^8*Q^4*Sqrt[M^2+Q^2]*Log[4]*Log[\[Mu]R^2/M^2]-666*M^6*Q^6*Sqrt[M^2+Q^2]*Log[4]*Log[\[Mu]R^2/M^2]-1548*M^4*Q^8*Sqrt[M^2+Q^2]*Log[4]*Log[\[Mu]R^2/M^2]-1368*M^2*Q^10*Sqrt[M^2+Q^2]*Log[4]*Log[\[Mu]R^2/M^2]-432*Q^12*Sqrt[M^2+Q^2]*Log[4]*Log[\[Mu]R^2/M^2]+18*(M^2+Q^2)^(3/2)*(M^2+2*Q^2)^3*Log[M^2/(2*(M^2+Q^2))]*(-6*Q^4*Log[4]-M^2*(Q^2+4*Q^2*Log[4])+M^4*(7+Log[16])+2*(M^4-2*M^2*Q^2-3*Q^4)*Log[\[Mu]R^2/M^2])-48*M^12*Sqrt[M^2+Q^2]*Log[(4*\[Mu]R^2)/M^2]-430*M^10*Q^2*Sqrt[M^2+Q^2]*Log[(4*\[Mu]R^2)/M^2]-1460*M^8*Q^4*Sqrt[M^2+Q^2]*Log[(4*\[Mu]R^2)/M^2]-2346*M^6*Q^6*Sqrt[M^2+Q^2]*Log[(4*\[Mu]R^2)/M^2]-1916*M^4*Q^8*Sqrt[M^2+Q^2]*Log[(4*\[Mu]R^2)/M^2]-1048*M^2*Q^10*Sqrt[M^2+Q^2]*Log[(4*\[Mu]R^2)/M^2]-528*Q^12*Sqrt[M^2+Q^2]*Log[(4*\[Mu]R^2)/M^2]))/((M^2+Q^2)^(5/2)*(M^2+2*Q^2)^3)+(12*(27*M^6+79*M^4*Q^2+71*M^2*Q^4+51*Q^6)*PolyLog[2,-1-(2*Q^2)/M^2])/(M^2+Q^2)^2)/(M^2-3*Q^2))/72;*)


(* ::Input:: *)
(*\[CapitalDelta]fg[pwave]=(x1*(((-1+x1)*(32*Q^26*x1^11*(-142+213*x1-213*x1^2+154*x1^3-54*x1^4+6*x1^5)+16*M^2*Q^24*x1^10*(-1468+1007*x1-475*x1^2-521*x1^3+1153*x1^4-542*x1^5+66*x1^6)+8*M^4*Q^22*x1^9*(-6924+1075*x1-1849*x1^2-3978*x1^3+2930*x1^4+3295*x1^5-2349*x1^6+312*x1^7)+3*M^26*(8+19*x1+68*x1^2+61*x1^3+150*x1^4+157*x1^5+8*x1^6-13*x1^7-10*x1^8)+4*M^6*Q^20*x1^8*(-20096+2017*x1-13161*x1^2-26375*x1^3-244*x1^4+18561*x1^5+2953*x1^6-5667*x1^7+828*x1^8)+2*M^8*Q^18*x1^7*(-40742+23752*x1+12328*x1^2-163511*x1^3-19457*x1^4+5476*x1^5+62098*x1^6-10907*x1^7-7667*x1^8+1350*x1^9)+M^24*Q^2*(2+423*x1+1290*x1^2+3372*x1^3+2754*x1^4+6096*x1^5+3424*x1^6-1728*x1^7-648*x1^8-99*x1^9+90*x1^10)+M^10*Q^16*x1^6*(-61380+85928*x1+308872*x1^2-432219*x1^3-193516*x1^4-107333*x1^5+87354*x1^6+109739*x1^7-41564*x1^8-4371*x1^9+1386*x1^10)+M^12*Q^14*x1^5*(-35020+75346*x1+539325*x1^2-119656*x1^3-337790*x1^4-133722*x1^5-181468*x1^6+193402*x1^7+26778*x1^8-28608*x1^9+975*x1^10+438*x1^11)+M^22*Q^4*(-6+13*x1+3824*x1^2+12687*x1^3+22722*x1^4+16686*x1^5+31644*x1^6+1178*x1^7-14594*x1^8-483*x1^9+948*x1^10+351*x1^11-90*x1^12)+M^14*Q^12*x1^4*(-14924+37207*x1+483418*x1^2+289093*x1^3-211058*x1^4-41114*x1^5-328340*x1^6+6490*x1^7+135280*x1^8-19293*x1^9-8454*x1^10+1089*x1^11+78*x1^12)+M^16*Q^10*x1^3*(-4563+10540*x1+264995*x1^2+371376*x1^3+38833*x1^4+63992*x1^5-160848*x1^6-209306*x1^7+104501*x1^8+26646*x1^9-11451*x1^10-822*x1^11+309*x1^12+6*x1^13)+2*M^18*Q^8*x1^2*(-467+802*x1+47421*x1^2+105633*x1^3+64498*x1^4+44505*x1^5+19196*x1^6-89981*x1^7-2199*x1^8+18075*x1^9-549*x1^10-1068*x1^11+36*x1^12+18*x1^13)+M^20*Q^6*x1*(-113+124*x1+22945*x1^2+67956*x1^3+77607*x1^4+52476*x1^5+73184*x1^6-52954*x1^7-36157*x1^8+11874*x1^9+3327*x1^10-402*x1^11-249*x1^12+30*x1^13)))/(M^2-Q^2*(-2+x1)*x1)^3-(6*x1^2*(M^4-Q^4*(-2+x1)*x1+M^2*Q^2*(1+2*x1-x1^2))^3*(-16*Q^14*x1^6*(1+5*x1^2)-4*M^2*Q^12*x1^5*(14-5*x1+74*x1^2+33*x1^3)-2*M^4*Q^10*x1^4*(35-91*x1+245*x1^2+143*x1^3+52*x1^4)+M^6*Q^8*x1^3*(-35+471*x1-432*x1^2+100*x1^3-373*x1^4+29*x1^5)+M^8*Q^6*x1^2*(-2+550*x1-205*x1^2+874*x1^3-502*x1^4+64*x1^5+21*x1^6)+M^14*(10+3*x1+65*x1^2+11*x1^3+28*x1^4-7*x1^5+x1^6+x1^7)+M^10*Q^4*x1*(4+322*x1-47*x1^2+990*x1^3-280*x1^4+100*x1^5+3*x1^6+12*x1^7)+M^12*Q^2*(1+91*x1+3*x1^2+435*x1^3-36*x1^4+93*x1^5-25*x1^6+13*x1^7+x1^8))*Log[x1])/(M^2-Q^2*(-2+x1)*x1)^3+6*(16*Q^20*x1^8*(3-2*x1+5*x1^2)+4*M^2*Q^18*x1^7*(10+79*x1-26*x1^2+125*x1^3)+6*M^4*Q^16*x1^6*(-47+155*x1+5*x1^2+81*x1^3+214*x1^4)+M^6*Q^14*x1^5*(-741+635*x1+694*x1^2-514*x1^3+2127*x1^4+1831*x1^5)+M^8*Q^12*x1^4*(-828-479*x1+430*x1^2-1624*x1^3+238*x1^4+3319*x1^5+1632*x1^6)+M^20*(1-18*x1^2-12*x1^3-59*x1^4-28*x1^6+4*x1^7)+M^10*Q^10*x1^3*(-513-982*x1-621*x1^2-2338*x1^3-2799*x1^4+1554*x1^5+2701*x1^6+982*x1^7)+M^12*Q^8*x1^2*(-184-629*x1-848*x1^2-2255*x1^3-3685*x1^4-1661*x1^5+1540*x1^6+1249*x1^7+425*x1^8)+M^14*Q^6*x1*(-36-201*x1-357*x1^2-1337*x1^3-2258*x1^4-2616*x1^5-169*x1^6+507*x1^7+388*x1^8+127*x1^9)+M^18*Q^2*(-2+4*x1-49*x1^2-182*x1^3-233*x1^4-392*x1^5-9*x1^6-90*x1^7+35*x1^8+4*x1^9+2*x1^10)+M^16*Q^4*(-3-32*x1-48*x1^2-411*x1^3-817*x1^4-1278*x1^5-763*x1^6+27*x1^7+42*x1^8+94*x1^9+21*x1^10))*Log[(M^2+Q^2)*x1]-6*(16*Q^20*x1^8*(3-2*x1+5*x1^2)+4*M^2*Q^18*x1^7*(10+79*x1-26*x1^2+125*x1^3)+6*M^4*Q^16*x1^6*(-47+155*x1+5*x1^2+81*x1^3+214*x1^4)+M^6*Q^14*x1^5*(-741+635*x1+694*x1^2-514*x1^3+2127*x1^4+1831*x1^5)+M^8*Q^12*x1^4*(-828-479*x1+430*x1^2-1624*x1^3+238*x1^4+3319*x1^5+1632*x1^6)+M^20*(1-18*x1^2-12*x1^3-59*x1^4-28*x1^6+4*x1^7)+M^10*Q^10*x1^3*(-513-982*x1-621*x1^2-2338*x1^3-2799*x1^4+1554*x1^5+2701*x1^6+982*x1^7)+M^12*Q^8*x1^2*(-184-629*x1-848*x1^2-2255*x1^3-3685*x1^4-1661*x1^5+1540*x1^6+1249*x1^7+425*x1^8)+M^14*Q^6*x1*(-36-201*x1-357*x1^2-1337*x1^3-2258*x1^4-2616*x1^5-169*x1^6+507*x1^7+388*x1^8+127*x1^9)+M^18*Q^2*(-2+4*x1-49*x1^2-182*x1^3-233*x1^4-392*x1^5-9*x1^6-90*x1^7+35*x1^8+4*x1^9+2*x1^10)+M^16*Q^4*(-3-32*x1-48*x1^2-411*x1^3-817*x1^4-1278*x1^5-763*x1^6+27*x1^7+42*x1^8+94*x1^9+21*x1^10))*Log[M^2-Q^2*(-2+x1)*x1]))/((M^2-3*Q^2)*(M^2+Q^2)*(-1+x1)^2*(M^2+Q^2*x1)^3*(2*Q^2*x1+M^2*(1+x1))^5);*)


(* ::Subsubsection:: *)
(*Quark Channel*)


(* ::Input:: *)
(*\[CapitalDelta]c[q3PJ8]= \[CapitalDelta]Mpwave*(\[Alpha]s/\[Pi])*( (Log[\[Mu]F^2/s/(1-x1)^2])*\[CapitalDelta]Kgq[pwave]+\[CapitalDelta]fq[pwave]);*)


(* ::Input:: *)
(*\[CapitalDelta]Kgq[pwave]=(-2*M^2*x1*(M^2*(-2+x1)-Q^2*x1))/(3*(M^2+Q^2*x1)^2);*)


(* ::Input:: *)
(*\[CapitalDelta]fq[pwave]=(4*M^2*(1-x1)*x1*((2*(M^2+Q^2*x1)*(6*M^12+M^10*Q^2*(-5+(31-14*x1)*x1)-2*Q^12*x1^4*(20+x1*(-19+5*x1))+M^4*Q^8*x1^2*(-72-(-2+x1)*x1*(-59+x1*(10+7*x1)))-M^2*Q^10*x1^3*(90+x1*(10+x1*(-59+19*x1)))+M^8*Q^4*(-3+x1*(-42+x1*(65+2*x1*(-29+7*x1))))-M^6*Q^6*x1*(25+x1*(113+x1*(-74+x1*(57+x1*(-31+6*x1)))))))/((M^2+Q^2)*(M^2-Q^2*(-2+x1)*x1)^3)+(3*M^2*(M^4*(1-2*x1)+Q^4*x1*(-6+5*x1)+M^2*Q^2*(-3+x1^2))*Log[((M^2+Q^2)*x1)/(M^2-Q^2*(-2+x1)*x1)])/(-1+x1)))/(9*(M^2-3*Q^2)*(M^2+Q^2*x1)^3);*)

